A note on the Eisenbud-Mazur Conjecture

The Eisenbud-Mazur conjecture states that given an equicharacteristic zero, regular local ring (R,\mathfrak{m}) and a prime ideal P\subset R, we have that P^{(2)}\subseteq mP. In this paper, we computationally prove that the conjecture holds in the special case of certain prime ideals in formal power series rings.

==> anc/verify_relations.sage <==
# Script to verify computations in section 2.2 of the paper 'A note on the Eisenbud Mazur conjecture'.
# Load the script in sage using the load command and the script will run through the computations on the page.

# Define symbolic variables
f1 = var('f1')
f2= var('f2')
f3 = var('f3')
g2 = var('g2')
g3 = var('g3')

# Define column vectors of the matrices. Substitute f2 = f1 * g2 and f3 = f1 * g3
# in the expressions in the elements of the column vectors.
C1 = vector([0, 4*f1, 0, 0])
C2 = vector([-4*f1^3, 8*f1^2, 0, 0])
C3 = vector([-4*f1^2*f2, 4*f1*f2, 4*f1^2, 0]).substitute(f2=f1*g2)
C4 = vector([-4*f1^2*f3, 4*f1*f3, 0, 4*f1^2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C5 = vector([0, 0, 4*f2, 0]).substitute(f2=f1*g2)
C6 = vector([-4*f1*f2^2, 4*f2^2, 4*f1*f2, 0]).substitute(f2=f1*g2)
C7 = vector([-4*f2^3, 0, 8*f2^2, 0]).substitute(f2=f1*g2)
C8 = vector([-4*f2^2*f3, 0, 4*f2*f3, 4*f2^2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C9 = vector([0, 0, 0, 4*f3]).substitute(f3=f1*g3)
C10 = vector([-4*f1*f3^2, 4*f3^2, 0, 4*f1*f3]).substitute(f3=f1*g3)
C11 = vector([-4*f2*f3^2, 0, 4*f3^2, 4*f2*f3]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C12 = vector([-4*f3^3, 0, 0, 8*f3^2]).substitute(f3=f1*g3)
C13 = vector([0, 0, 2*f3, 2*f2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C14 = vector([-4*f1*f2*f3, 4*f2*f3, 2*f1*f3, 2*f1*f2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C15 = vector([-4*f2^2*f3, 0, 6*f2*f3, 2*f2^2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C16 = vector([-4*f2*f3^2, 0, 2*f3^2, 6*f2*f3]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C17 = vector([0, 2*f3, 0, 2*f1]).substitute(f3=f1*g3)
C18 = vector([-4*f1^2*f3, 6*f1*f3, 0, 2*f1^2]).substitute(f3=f1*g3)
C19 = vector([-4*f1*f2*f3, 2*f2*f3, 4*f1*f3, 2*f1*f2]).substitute(f2=f1*g2).substitute(f3=f1*g3)
C20 = vector([-4*f1*f3^2, 2*f3^2, 0, 6*f1*f3]).substitute(f3=f1*g3)
C21 = vector([0, 2*f2, 2*f1, 0]).substitute(f2=f1*g2)
C22 = vector([-4*f1^2*f2, 6*f1*f2, 2*f1^2, 0]).substitute(f2=f1*g2)
C23 = vector([-4*f1*f2^2, 2*f2^2, 6*f1*f2, 0]).substitute(f2=f1*g2)
C24 = vector([-4*f1*f2*f3, 2*f2*f3, 2*f1*f3, 4*f1*f2]).substitute(f2=f1*g2).substitute(f3=f1*g3)

# Compute the relations. Substitute f2 = f1 * g2 and f3 = f1 * g3. Verify they are
# identically zero.
R1 = (C3 + 2*f2*C1 - g2*C2 - 2*f1*C21).substitute(f2=f1*g2)
R2 = (C4 + 2*f3*C1 - 2*f1*C17 - g3*C2).substitute(f2=f1*g2).substitute(f3=f1*g3)
R3 = C5 - 2*g2*C21 + g2^2*C1
R4 = (C6 + 2*f2*g2*C1 - g2^2*C2 - 2*f2*C21).substitute(f2=f1*g2)
R5 = (C7 - g2^3*C2 + 4*f1*g2^3*C1 - 4*f1*g2^2*C21).substitute(f2=f1*g2)
R6 = (C8 - g2^2*g3*C2 + 4*f1*g2^2*g3*C1 - 2*f1*g2*g3*C21 - 2*f1*g2^2*C17)
R7 = C9 - 2*g3*C17 + g3^2*C1
R8 = (C10 - g3^2*C2 + 2*f1*g3^2*C1 - 2*f3*C17).substitute(f3=f1*g3)
R9 = C11 - g2*g3^2*C2 + 4*f1*g2*g3^2*C1 - 2*f1*g3^2*C21 - 2*f1*g2*g3*C17
R10 = C12 - g3^3*C2 - 4*f1*g3^2*C17 + 4*f1*g3^3*C1
R11 = C13 - g3*C21 + g2*g3*C1 - g2*C17
R12 = (C14 - g2*g3*C2 + 2*f1*g2*g3*C1 - f3*C21 -f2*C17).substitute(f2=f1*g2).substitute(f3=f1*g3)
R13 = C15 -g2^2*g3*C2 - 3*f1*g2*g3*C21 + 4*f1*g2^2*g3*C1 - f1*g2^2*C17
R14 = C16 -g2*g3^2*C2 + 4*f1*g2*g3^2*C1 - f1*g3^2*C21 - 3*f1*g2*g3*C17
R15 = (C18 - g3*C2 - f1*C17 + f3*C1).substitute(f3=f1*g3)
R16 = (C19 + 3*f1*g2*g3*C1 - g2*g3*C2 - 2*f3*C21 - f2*C17).substitute(f2=f1*g2).substitute(f3=f1*g3)
R17 = (C20 + 3*f1*g3^2*C1 - g3^2*C2 - 3*f3*C17).substitute(f3=f1*g3)
R18 = C22 - g2*C2 - f1*C21 + f1*g2*C1
R19 = (C23 + 3*f1*g2^2*C1 - g2^2*C2 - 3*f2*C21).substitute(f2=f1*g2)
R20 = (C24 - g2*g3*C2 + 3*f1*g2*g3*C1 -f3*C21 - 2*f2*C17).substitute(f2=f1*g2).substitute(f3=f1*g3)

print "R1 = C3 + 2*f2*C1 - g2*C2 - 2*f1*C21 = " + str(R1)
print "R2 = C4 + 2*f3*C1 - 2*f1*C17 - g3*C2 = " + str(R2)
print "R3 = C5 - 2*g2*C21 + g2^2*C1 = " + str(R3)
print "R4 = C6 + 2*f2*g2*C1 - g2^2*C2 - 2*f2*C21 = " + str(R4)
print "R5 = C7 - g2^3*C2 + 4*f1*g2^3*C1 - 4*f1*g2^2*C21 = " + str(R5)
print "R6 = C8 - g2^2*g3*C2 + 4*f1*g2^2*g3*C1 - 2*f1*g2*g3*C21 - 2*f1*g2^2*C17 = " + str(R6)
print "R7 = C9 - 2*g3*C17 + g3^2*C1 = " + str(R7)
print "R8 = C10 - g3^2*C2 + 2*f1*g3^2*C1 - 2*f3*C17 = " + str(R8)
print "R9 = C11 - g2*g3^2*C2 + 4*f1*g2*g3^2*C1 - 2*f1*g3^2*C21 - 2*f1*g2*g3*C17 = " + str(R9)
print "R10 = C12 - g3^3*C2 - 4*f1*g3^2*C17 + 4*f1*g3^3*C1 = " + str(R10)
print "R11 = C13 - g3*C21 + g2*g3*C1 - g2*C17 = " + str(R11)
print "R12 = C14 - g2*g3*C2 + 2*f1*g2*g3*C1 - f3*C21 -f2*C17= " + str(R12)
print "R13 = C15 -g2^2*g3*C2 - 3*f1*g2*g3*C21 + 4*f1*g2^2*g3*C1 - f1*g2^2*C17 = " + str(R13)
print "R14 = C16 -g2*g3^2*C2 + 4*f1*g2*g3^2*C1 - f1*g3^2*C21 - 3*f1*g2*g3*C17 = " + str(R14)
print "R15 = C18 - g3*C2 - f1*C17 + f3*C1 = " + str(R15)
print "R16 = C19 + 3*f1*g2*g3*C1 - g2*g3*C2 - 2*f3*C21 - f2*C17 = " + str(R16)
print "R17 = C20 + 3*f1*g3^2*C1 - g3^2*C2 - 3*f3*C17 = " + str(R17)
print "R18 = C22 - g2*C2 - f1*C21 + f1*g2*C1 = " + str(R18)
print "R19 = C23 + 3*f1*g2^2*C1 - g2^2*C2 - 3*f2*C21 = " + str(R19)
print "R20 = C24 - g2*g3*C2 + 3*f1*g2*g3*C1 -f3*C21 - 2*f2*C17) = " + str(R20)
